Inertial Asynchronous Computation

Computation is the controlled evolution of a state. Asynchronous evolutions, where all parts of the state change in their own time without stopping each other, put this control in jeopardy. It is in fact a mystery how natural processes perform asynchronous computations using many units with no global orchestration. Here we demonstrate how collective computational abilities can emerge in asynchronous many-body systems. The key insight is to split the physical "hardware" underlying the computation into two asymmetrically coupled parts, analogous to position and momentum in a harmonic oscillator. The resulting inertia nudges the evolution of the state so that the asynchronous computation proceeds in the right order. By treating our inertial asynchronous computer as a nonequilibrium material, we map out its phase diagram numerically and analytically using a framework we dub loop dynamical mean-field theory. We experimentally demonstrate our approach using analog spiking neuromorphic chips designed to mimic actual neurons in the brain. In addition, we construct software that can run on asynchronous hardware: we denoise movies whose clean versions were never seen during training, an instantiation of the generalization transition underlying modern machine learning. Our results point to a general strategy for reliable, decentralized computation in energy-constrained settings from dynamics self-assembly to cell differentiation.

==> build.sh <==
#!/bin/bash
# Build the article and the Supplementary Information as TWO SEPARATE PDFs.
#
#   * main.tex                  -> main.pdf
#       the article + extended data, with its OWN bibliography.
#   * supplement_standalone.tex -> supplement_standalone.pdf
#       the SI, with its OWN bibliography numbered from 1 (containing only
#       SI-cited works).  It \input's supplement.tex (the SI body) and preamble.tex.
#
# Cross-references between the two documents are resolved live by xr-hyper: each
# file has \externaldocument{<the other>} and reads the other's .aux.  So we
# compile main and SI once each to create the .aux files, run bibtex on both,
# then recompile so the cross-references (Fig. S#, Eq. #, ...) settle.
#
# On Overleaf you don't need this script: set the "Main document" to main.tex to
# build the article, and to supplement_standalone.tex to build the SI.  Compile
# each twice so the cross-references resolve.
set -e
LATEX="pdflatex -interaction=nonstopmode"

echo "Cleaning..."
rm -f main.aux main.bbl main.blg main.out main.toc main.pdf \
      supplement_standalone.aux supplement_standalone.bbl supplement_standalone.blg \
      supplement_standalone.out supplement_standalone.toc supplement_standalone.pdf

echo "== main: first pass + bibtex =="
$LATEX main.tex > /dev/null 2>&1 || true
bibtex main > /dev/null 2>&1 || true

echo "== SI: first pass + bibtex =="
$LATEX supplement_standalone.tex > /dev/null 2>&1 || true
bibtex supplement_standalone > /dev/null 2>&1 || true

echo "== settle cross-references (each reads the other's .aux) =="
$LATEX supplement_standalone.tex > /dev/null 2>&1 || true
$LATEX main.tex               > /dev/null 2>&1 || true
$LATEX supplement_standalone.tex > /dev/null 2>&1 || true
$LATEX main.tex               > /dev/null 2>&1 || true

echo "Done."
ls -lh main.pdf supplement_standalone.pdf 2>/dev/null

